Integrands of Less-Supersymmetric Yang-Mills at One Loop

We construct a prescriptive, bubble power-counting basis of one-loop integrands suitable for representing amplitude integrands in less-supersymmetric Yang-Mills theory. With the exception of massless bubbles, all integrands have unambiguous, leading singularities as coefficients defined in field theory; for the massless bubbles on external legs, we find two natural choices which lead to different integrands that highlight distinct aspects of field theory. For concreteness, we give the all-multiplicity integrands for MHV amplitudes, and the split-helicity amplitude integrand for six-particle NMHV. The basis we construct is mostly pure and is divided into to separately UV- and IR-finite sectors of fixed transcendental weight, resulting in UV- and IR-finite ratio functions of n-particle helicity amplitudes.

==> anc/one_loop_bubble_basis_data.m <==
(* ::Package:: *)

(*******************************************************************************************************)
(*******************************************************************************************************)
(*
   Ancillary file DATA for the one loop bubble power-counting basis described in 
    "Integrands of Less-Supersymmetric Yang-Mills at One Loop"
       by Jacob L. Bourjaily, Enrico Herrmann, Cameron Langer, Kokkimidis Patatoukos, 
       Jaroslav Trnka, and Minshan Zheng
               [arXiv:2112.nnnnn].                                                                
                    
               
*)
(*******************************************************************************************************)
(*******************************************************************************************************)


(*Archetype INTEGRAND formulae*)

(*Box integrands with bubble power-counting*)
(*four-mass*)
integrands[2,2,2,2]={(1/(sq[a] sq[b] sq[c] sq[d]))(br[p[A],b,c,p[C]]+1/2 (-s[A,B] (1-Sqrt[(1-(s[A] s[C])/(s[A,B] s[D,A])-(s[B] s[D])/(s[A,B] s[D,A]))^2-(4 s[A] s[B] s[C] s[D])/(s[A,B]^2 s[D,A]^2)]-(s[A] s[C])/(s[A,B] s[D,A])-(s[B] s[D])/(s[A,B] s[D,A])) s[D,A]+br[p[B],p[C]] sq[a]-br[p[A,B],p[C]] sq[b]-br[p[B,C],p[A]] sq[c]+br[p[A],p[B]] sq[d])),(1/(sq[a] sq[b] sq[c] sq[d]))(br[b,c,p[C],p[A]]+1/2 (-s[A,B] (1-Sqrt[(1-(s[A] s[C])/(s[A,B] s[D,A])-(s[B] s[D])/(s[A,B] s[D,A]))^2-(4 s[A] s[B] s[C] s[D])/(s[A,B]^2 s[D,A]^2)]-(s[A] s[C])/(s[A,B] s[D,A])-(s[B] s[D])/(s[A,B] s[D,A])) s[D,A]+br[p[B],p[C]] sq[a]-br[p[A,B],p[C]] sq[b]-br[p[B,C],p[A]] sq[c]+br[p[A],p[B]] sq[d]))};

(*three-mass*)
integrands[1,2,2,2]={(br[p[A],b,c,p[C]]+1/2 (br[p[B],p[C]] sq[a]-br[p[A,B],p[C]] sq[b]))/(sq[a] sq[b] sq[c] sq[d]),(br[b,c,p[C],p[A]]+1/2 (br[p[B],p[C]] sq[a]-br[p[A,B],p[C]] sq[b]))/(sq[a] sq[b] sq[c] sq[d])};

(*two-mass hard*)
integrands[1,1,2,2]={(br[p[A],b,c,p[C]]-1/2 br[p[A,B],p[C]] sq[b])/(sq[a] sq[b] sq[c] sq[d]),(br[b,c,p[C],p[A]]-1/2 br[p[A,B],p[C]] sq[b])/(sq[a] sq[b] sq[c] sq[d])};

(*two-mass easy*)
integrands[1,2,1,2]={br[p[A],b,c,p[C]]/(sq[a] sq[b] sq[c] sq[d]),br[b,c,p[C],p[A]]/(sq[a] sq[b] sq[c] sq[d])};
integrands[1,1,1,2]=integrands[1,1,1,1]=integrands[1,2,1,2];


(*Triangle integrands with bubble power-counting*)
(*three-mass*)
integrands[2,2,2]={-((Sqrt[(1-s[A]/s[C]-s[B]/s[C])^2-(4 s[A] s[B])/s[C]^2] s[C])/(2 sq[a] sq[b] sq[c])),(br[p[A],a,p[C],p[X]]-br[p[X],p[A],a,p[C]])/(2 br[p[B],p[X]] sq[a] sq[b] sq[c]),(br[a,p[C],p[X],p[A]]+br[p[A],a,p[C],p[X]]+br[p[X],p[C]] s[A]-br[p[A]-p[C],p[X]] sq[a]-br[p[C],p[X]] sq[b]-br[p[A],p[X]] sq[c])/(2 br[p[A],p[X]] sq[a] sq[b] sq[c])};

(*two-mass*)
integrands[1,2,2]={(s[B]-s[C])/(sq[a] sq[b] sq[c]),-((br[a,b,p[B],p[X]]+br[b,a,p[C],p[X]])/(br[p[A],p[X]] sq[a] sq[b] sq[c])),-((br[p[X],a,b,p[B]]+br[p[X],b,a,p[C]])/(br[p[A],p[X]] sq[a] sq[b] sq[c]))};

(*one-mass*)
integrands[1,1,2]={-(s[C]/(sq[a] sq[b] sq[c])),(br[a+p[A],a-p[A],p[A,B],p[X]]-2 br[p[B],p[X]] sq[a])/(2 br[p[A]-p[B],p[X]] sq[a] sq[b] sq[c]),(br[p[X],a+p[A],a-p[A],p[A,B]]-2 br[p[B],p[X]] sq[a])/(2 br[p[A]-p[B],p[X]] sq[a] sq[b] sq[c])};


(*Bubble integrands with bubble power-counting*)
(*two-mass*)
integrands[2,2]={1/(2 sq[a] sq[b])};

(*massless*)
integrands[1,2]={1/(2 sq[a] sq[b])};


(*Archetype INTEGRAL formulae*)


(*Box integrals with bubble power-counting*)
(*four-mass*)
integrals[2,2,2,2]={-Li[1]+Li[1/2 (1+Sqrt[(1-(s[A] s[C])/(s[A,B] s[B,C])-(s[B] s[D])/(s[A,B] s[B,C]))^2-(4 s[A] s[B] s[C] s[D])/(s[A,B]^2 s[B,C]^2)]+(s[A] s[C])/(s[A,B] s[B,C])-(s[B] s[D])/(s[A,B] s[B,C]))]+Li[1/2 (1+Sqrt[(1-(s[A] s[C])/(s[A,B] s[B,C])-(s[B] s[D])/(s[A,B] s[B,C]))^2-(4 s[A] s[B] s[C] s[D])/(s[A,B]^2 s[B,C]^2)]-(s[A] s[C])/(s[A,B] s[B,C])+(s[B] s[D])/(s[A,B] s[B,C]))]-log[1/2 (1+Sqrt[(1-(s[A] s[C])/(s[A,B] s[B,C])-(s[B] s[D])/(s[A,B] s[B,C]))^2-(4 s[A] s[B] s[C] s[D])/(s[A,B]^2 s[B,C]^2)]+(s[A] s[C])/(s[A,B] s[B,C])-(s[B] s[D])/(s[A,B] s[B,C]))] log[1/2 (1+Sqrt[(1-(s[A] s[C])/(s[A,B] s[B,C])-(s[B] s[D])/(s[A,B] s[B,C]))^2-(4 s[A] s[B] s[C] s[D])/(s[A,B]^2 s[B,C]^2)]-(s[A] s[C])/(s[A,B] s[B,C])+(s[B] s[D])/(s[A,B] s[B,C]))]+1/2 log[(s[A] s[C])/(s[A,B] s[B,C])] log[(s[B] s[D])/(s[A,B] s[B,C])],-Li[1]+Li[1/2 (1+Sqrt[(1-(s[A] s[C])/(s[A,B] s[B,C])-(s[B] s[D])/(s[A,B] s[B,C]))^2-(4 s[A] s[B] s[C] s[D])/(s[A,B]^2 s[B,C]^2)]+(s[A] s[C])/(s[A,B] s[B,C])-(s[B] s[D])/(s[A,B] s[B,C]))]+Li[1/2 (1+Sqrt[(1-(s[A] s[C])/(s[A,B] s[B,C])-(s[B] s[D])/(s[A,B] s[B,C]))^2-(4 s[A] s[B] s[C] s[D])/(s[A,B]^2 s[B,C]^2)]-(s[A] s[C])/(s[A,B] s[B,C])+(s[B] s[D])/(s[A,B] s[B,C]))]-log[1/2 (1+Sqrt[(1-(s[A] s[C])/(s[A,B] s[B,C])-(s[B] s[D])/(s[A,B] s[B,C]))^2-(4 s[A] s[B] s[C] s[D])/(s[A,B]^2 s[B,C]^2)]+(s[A] s[C])/(s[A,B] s[B,C])-(s[B] s[D])/(s[A,B] s[B,C]))] log[1/2 (1+Sqrt[(1-(s[A] s[C])/(s[A,B] s[B,C])-(s[B] s[D])/(s[A,B] s[B,C]))^2-(4 s[A] s[B] s[C] s[D])/(s[A,B]^2 s[B,C]^2)]-(s[A] s[C])/(s[A,B] s[B,C])+(s[B] s[D])/(s[A,B] s[B,C]))]+1/2 log[(s[A] s[C])/(s[A,B] s[B,C])] log[(s[B] s[D])/(s[A,B] s[B,C])]};

(*three-mass*)
integrals[1,2,2,2]={-Li[1-s[B]/s[A,B]]-Li[1-s[D]/s[D,A]]+Li[1-(s[B] s[D])/(s[A,B] s[D,A])]+1/2 log[s[B]/s[A,B]] log[s[C]/s[D,A]]+1/2 log[s[C]/s[A,B]] log[s[D]/s[D,A]],-Li[1-s[B]/s[A,B]]-Li[1-s[D]/s[D,A]]+Li[1-(s[B] s[D])/(s[A,B] s[D,A])]+1/2 log[s[B]/s[A,B]] log[s[C]/s[D,A]]+1/2 log[s[C]/s[A,B]] log[s[D]/s[D,A]]};

(*two-mass hard*)
integrals[1,1,2,2]={-Li[1-s[C]/s[D,A]]-Li[1-s[D]/s[D,A]]+1/2 log[s[D]/s[A,B]] log[s[C]/s[D,A]]-1/2 log[s[D]/s[D,A]] log[s[A,B]/s[D,A]],-Li[1-s[C]/s[D,A]]-Li[1-s[D]/s[D,A]]+1/2 log[s[D]/s[A,B]] log[s[C]/s[D,A]]-1/2 log[s[D]/s[D,A]] log[s[A,B]/s[D,A]]};

(*two-mass easy*)
integrals[1,2,1,2]={-Li[1-s[B]/s[C,D]]-Li[1-s[D]/s[C,D]]-Li[1-s[B]/s[D,A]]-Li[1-s[D]/s[D,A]]+Li[1-(s[B] s[D])/(s[C,D] s[D,A])]-1/2 log[s[C,D]/s[D,A]]^2,-Li[1-s[B]/s[C,D]]-Li[1-s[D]/s[C,D]]-Li[1-s[B]/s[D,A]]-Li[1-s[D]/s[D,A]]+Li[1-(s[B] s[D])/(s[C,D] s[D,A])]-1/2 log[s[C,D]/s[D,A]]^2};
integrals[1,1,1,2]=integrals[1,1,1,1]=integrals[1,2,1,2];


(*Triangle integrals with bubble power-counting*)
(*three-mass*)
integrals[2,2,2]={-Li[1]+Li[1/2 (1+Sqrt[(1-s[A]/s[C]-s[B]/s[C])^2-(4 s[A] s[B])/s[C]^2]+s[A]/s[C]-s[B]/s[C])]+Li[1/2 (1+Sqrt[(1-s[A]/s[C]-s[B]/s[C])^2-(4 s[A] s[B])/s[C]^2]-s[A]/s[C]+s[B]/s[C])]-log[1/2 (1+Sqrt[(1-s[A]/s[C]-s[B]/s[C])^2-(4 s[A] s[B])/s[C]^2]+s[A]/s[C]-s[B]/s[C])] log[1/2 (1+Sqrt[(1-s[A]/s[C]-s[B]/s[C])^2-(4 s[A] s[B])/s[C]^2]-s[A]/s[C]+s[B]/s[C])]+1/2 log[s[A]/s[C]] log[s[B]/s[C]],0,-2-1/\[Epsilon]+1/2 log[s[A]/\[Mu]^2]+1/2 log[s[B]/\[Mu]^2]};

(*two-mass*)
integrals[1,2,2]={1/2 (log[s[B]]^2-2 log[\[Mu]^2] log[s[B]/s[C]]-log[s[C]]^2)+log[s[C]/s[B]]/\[Epsilon],2+1/\[Epsilon]+1/2 (-log[s[B]/\[Mu]^2]-log[s[C]/\[Mu]^2])+(log[s[B]/s[C]] (2 br[p[B],p[A],p[B]-p[C],p[X]]+br[p[B]-p[C],p[X]] (s[B]-s[C])))/(2 br[p[A],p[X]] (s[B]-s[C])),2+1/\[Epsilon]+1/2 (-log[s[B]/\[Mu]^2]-log[s[C]/\[Mu]^2])+(log[s[B]/s[C]] (2 br[p[B],p[A],p[B]-p[C],p[X]]+br[p[B]-p[C],p[X]] (s[B]-s[C])))/(2 br[p[A],p[X]] (s[B]-s[C]))};

(*one-mass*)
integrals[1,1,2]={-(1/\[Epsilon]^2)+log[s[C]/\[Mu]^2]/\[Epsilon]-1/2 log[s[C]/\[Mu]^2]^2,1/2 (2+1/\[Epsilon]-log[s[C]/\[Mu]^2]),1/2 (2+1/\[Epsilon]-log[s[C]/\[Mu]^2])};


(*Bubble integrals with bubble power-counting*)
(*two-mass*)
integrals[2,2]={1/2 (1/\[Epsilon]-log[s[A]/\[Mu]^2])};

(*massless*)
integrals[1,2]={0};


==> anc/one_loop_bubble_basis_tools.m <==
(* ::Package:: *)

(*******************************************************************************************************)
(*******************************************************************************************************)
(*
   Ancillary file CODEBASE for the one loop bubble power-counting basis described in 
    "Integrands of Less-Supersymmetric Yang-Mills at One Loop"
       by Jacob L. Bourjaily, Enrico Herrmann, Cameron Langer, Kokkimidis Patatoukos, 
       Jaroslav Trnka, and Minshan Zheng
               [arXiv:2112.nnnnn].                                                                
                                
*)
(*******************************************************************************************************)
(*******************************************************************************************************)


(*Load all plain-text data defining the integrand basis and reference integral formulae*)
SetDirectory[NotebookDirectory[]];
If[FileExistsQ["one_loop_bubble_basis_data.m"],(Get["one_loop_bubble_basis_data.m"])];


(*"nicely" format expressions involving brackets (angle, square, trace, etc.), mandelstams, etc. *)
nice[exprn_]:=Block[{integerPaddingRule={(integerSequence:_Integer..)/;(Length[{integerSequence}]>1):>(integerSequence/.{q_Integer:>If[q>9,Row[List[Spacer[2],ToString[q],Spacer[2]]],ToString[q]]})},zeraRule={Zeta[x_]:>Row[{"\[Zeta](",x,")"}]},loopLineRule=Join[{ell[x_]:>Subscript["\[ScriptL]",x],ell[x_,y_]:>Row[{Subscript["\[ScriptL]",x],"-",Subscript["\[ScriptL]",y]}]},(RuleDelayed[h_[x___,#1,#2,y___],h[x,Row[{"(",#3,")"}],y]]&@@@(Join@@@Transpose[{({{Symbol["A"],Symbol["B"]},{Symbol["C"],Symbol["D"]},{Symbol["X1"],Symbol["X2"]}}),{{Subscript["\[ScriptL]",1],""},{Subscript["\[ScriptL]",2],""},{"X",""}}}]))],loopVariableNameRule=(Rule@@@Transpose[Join@@@{({Symbol["A"<>ToString[#]],Symbol["B"<>ToString[#]]}&/@Range[6]),{{"A","B"},{"C","D"},{"E","F"},{"G","H"},{"J","K"},{"L","M"}}}]),capRule={cap[x_,y_,z___]:>Row[Flatten[List[If[Length[x]>1,{"(",x,")"},x],"\[Intersection]",If[Length[y]>1,{"(",y,")"},y]]]]},bracketRule={br[x___]:>Row[{"\[LeftDoubleBracket]",Row@Riffle[{x},","],"\[RightDoubleBracket]"}],s[x___]:>Subscript["s",Row[{x}]],sq[x_]:>Row[{"(",x,Superscript[")",2]}],ab[x1_,x2_]:>Row[{"\[LeftAngleBracket]",x1,x2,"\[RightAngleBracket]"}],sb[x1_,x2_]:>Row[{"[",x1,x2,"]"}],asb[x_,y__,z_]:>Row[Flatten[{"\[LeftAngleBracket]",x,"|(",Row@Riffle[{y},")|("],")|",z,"]"}]],sab[x_,y__,z_]:>Row[Flatten[{"[",x,"|(",Row@Riffle[{y},")|("],")|",z,"\[RightAngleBracket]"}]],ab[x_,y__,z_]:>Row[Flatten[{"\[LeftAngleBracket]",x,"|(",Row@Riffle[{y},")|("],")|",z,"\[RightAngleBracket]"}]],sb[x_,y__,z_]:>Row[Flatten[{"[",x,"|(",Row@Riffle[{y},")|("],")|",z,"]"}]],m[x__]:>Row[{"(",x,")"}]},(*ruleRule=({ruleList:{_Rule..}:>MatrixForm[{ruleList/. {(q_->r_):>Column[{q,"\[DownArrow]",r},Alignment->Center]}}]})*)subscriptRule={p[x__]:>Subscript[p,Row[{x}]],head_[q_Integer]:>Subscript[head,q]},ruleRule=({ruleList:{_Rule..}:>Block[{ruleRows=({ruleList/. {(q_->r_):>Row[{q,"\[Rule]",r},Alignment->Center]}})},(Grid[((#)/.({}->"")),ItemStyle->{FontSize->1.4($DefaultFont)[[2]]},ItemSize->Full,Alignment->Left])&@Transpose@Partition[Flatten[ruleRows,1],Ceiling[Length[Flatten[ruleRows,1]]/Which[Length[Flatten[ruleRows,1]]<10,1,Length[Flatten[ruleRows,1]]<20,2,True,3]],Ceiling[Length[Flatten[ruleRows,1]]/Which[Length[Flatten[ruleRows,1]]<10,1,Length[Flatten[ruleRows,1]]<20,2,True,3]],1,{{}}]]}),matrixRule={Grid[q_?MatrixQ,y___]:>Grid[q,y],q_?MatrixQ:>MatrixForm[q]}},Fold[Replace[#1,#2,{0,\[Infinity]}]&,exprn,{integerPaddingRule,zeraRule,loopLineRule,loopLineRule,loopVariableNameRule,capRule,bracketRule,subscriptRule,ruleRule}]/.matrixRule];


(*evaluation code*)
evaluate[exprn0_]:=Block[{exprn,evalRules},ClearAll[p,ell,br,sq,x,s,f,ab,sb,sab,asb,\[Lambda],log,Li];evalRules={ell->ellX,p[x___]:>Total[pList[[{x}]]],x[ell,a_Integer]:>Total[pList[[1;;Mod[a-1,Length[pList],1]]]]-ellX,x[y_]:>Total[pList[[1;;Mod[y-1,Length[pList],1]]]],p[X]->pX};exprn=ReleaseHold[exprn0];br[args__]:=Block[{eps=Array[Signature[{##}]&,{2,2}],xList=({args}/.evalRules)},Tr[Dot@@(Join@@({#1 . eps,Transpose[eps . #2]}&@@@Partition[xList,2]))]];s[x__Integer]:=Det[Total[pList[[Flatten[List@@@{x}]]]]];ab[a_Integer,B__p,c_Integer]/;EvenQ[Length[{B}]]:=Module[{spacer},(Dot@@(Riffle[{Ls[[a]],Sequence@@(Join@@Transpose[({#1,Transpose/@#2}&@@(Transpose[(Partition[{B},2]/.evalRules)]))]),Ls[[c]]},spacer]/.{spacer->{{0,1},{-1,0}}}))];asb[a_Integer,B__p,c_Integer]/;OddQ[Length[{B}]]:=Module[{spacer},(Dot@@(Riffle[{Ls[[a]],Sequence@@((Join@@Transpose[({#1,Transpose/@#2}&@@(Transpose[(Partition[Append[{B},{{0,0},{0,0}}],2]/.evalRules)]))])[[1;;-2]]),Lbs[[c]]},spacer]/.{spacer->{{0,1},{-1,0}}}))];asb[X,B__p,c_Integer]/;OddQ[Length[{B}]]:=Module[{spacer},(Dot@@(Riffle[{\[Lambda]X,Sequence@@((Join@@Transpose[({#1,Transpose/@#2}&@@(Transpose[(Partition[Append[{B},{{0,0},{0,0}}],2]/.evalRules)]))])[[1;;-2]]),Lbs[[c]]},spacer]/.{spacer->{{0,1},{-1,0}}}))];asb[a_Integer,B__,X]/;OddQ[Length[{B}]]:=Module[{spacer},(Dot@@(Riffle[{Ls[[a]],Sequence@@((Join@@Transpose[({#1,Transpose/@#2}&@@(Transpose[(Partition[Append[{B},{{0,0},{0,0}}],2]/.evalRules)]))])[[1;;-2]]),\[Lambda]bX},spacer]/.{spacer->{{0,1},{-1,0}}}))];ab[x1_Integer,x2_Integer]:=ab[x1,x2]=Det[Ls[[{x1,x2}]]];ab[x1___Integer,X,x2___Integer]:=ab[x1,x2]=Det[Join[Ls[[{x1}]],{\[Lambda]X},Ls[[{x2}]]]];sb[a_Integer,B__p,c_Integer]/;EvenQ[Length[{B}]]:=Module[{spacer},(Dot@@(Riffle[{Lbs[[a]],Sequence@@(Join@@Transpose[({Transpose/@#1,#2}&@@(Transpose[(Partition[{B},2]/.evalRules)]))]),Lbs[[c]]},spacer]/.{spacer->{{0,1},{-1,0}}}))];sab[a_Integer,B__p,c_Integer]/;OddQ[Length[{B}]]:=Module[{spacer},(Dot@@(Riffle[{Lbs[[a]],Sequence@@((Join@@Transpose[({Transpose/@#1,#2}&@@(Transpose[(Partition[Append[{B},{{0,0},{0,0}}],2]/.evalRules)]))])[[1;;-2]]),Ls[[c]]},spacer]/.{spacer->{{0,1},{-1,0}}}))];sab[X,B__p,c_Integer]/;OddQ[Length[{B}]]:=Module[{spacer},(Dot@@(Riffle[{\[Lambda]bX,Sequence@@((Join@@Transpose[({Transpose/@#1,#2}&@@(Transpose[(Partition[Append[{B},{{0,0},{0,0}}],2]/.evalRules)]))])[[1;;-2]]),Ls[[c]]},spacer]/.{spacer->{{0,1},{-1,0}}}))];sab[a_Integer,B__p,X]/;OddQ[Length[{B}]]:=Module[{spacer},(Dot@@(Riffle[{Lbs[[a]],Sequence@@((Join@@Transpose[({Transpose/@#1,#2}&@@(Transpose[(Partition[Append[{B},{{0,0},{0,0}}],2]/.evalRules)]))])[[1;;-2]]),\[Lambda]bX},spacer]/.{spacer->{{0,1},{-1,0}}}))];sb[x1_Integer,x2_Integer]:=sb[x1,x2]=Det[Lbs[[{x1,x2}]]];sb[x1___Integer,X,x2___Integer]:=sb[x1,x2]=Det[Join[Lbs[[{x1}]],{\[Lambda]bX},Lbs[[{x2}]]]];sq[q_]:=sq[q]=(Det[(q/.evalRules)]);\[Lambda][x__]:=Ls[[x]];log[x_/\[Mu]^2]:=log[x]-log[\[Mu]^2];exprn=(exprn/.evalRules)/.{log[x_]:>Log[x],Li[x_]:>PolyLog[2,x]};ClearAll[br,sq,p,ell,s,x,f,ab,sb,sab,asb,\[Lambda]];exprn];SetAttributes[evaluate,HoldFirst];
randomKinematics[n_:6]:=(Zs=Nest[Function[{mat},Block[{hatted=Append[Append[Total[mat[[#;;-1]]],1]&/@Range[2,Length[mat]],Append[PadRight[{},Length[mat[[1]]]],1]],newRow=RandomInteger[{1,10},{Length[mat]}]},newRow*hatted]],RandomInteger[{1,10},{n+6,1}],3];Zs=Zs[[5;;-3]];Ls=Zs[[All,1;;2]];ab[x__]:=ab[x]=Det[Ls[[{x}]]];Lbs=((Normal[SparseArray[Thread[Rule[#,(ab@@@Partition[RotateLeft[#],2,1,1])/(ab@@#[[1;;2]]*ab@@#[[2;;3]])]],n]]&/@(RotateRight@Partition[Range[n],3,1,1])) . Zs[[1;;-1,3;;4]]);pList=Outer[Times,##]&@@@Transpose[{Ls,Lbs}];xList=Total[pList[[1;;Mod[#-1,Length[pList],1]]]]&/@Range[Length[pList]];ClearAll[ab];);

(*loop momentum given as 2x2 matrix*)
ellX={{x[1,1],x[1,2]},{x[1,3],x[1,4]}};


(*Projection direction pX defined by spinors*)
(*reference values*)
{\[Lambda]X,\[Lambda]bX}={{1,31/49},{588,1127}};
pX=Outer[Times,##]&@@{\[Lambda]X,\[Lambda]bX};

(*Randomized pX*)
randomX:=({\[Lambda]X,\[Lambda]bX}=RandomInteger[{1,500},{2,2}];pX=Outer[Times,##]&@@{\[Lambda]X,\[Lambda]bX};);


(*leg sets and standardization of ordering*)
standardLegs[legLists_]:=Block[{lens=Min[{#,2}]&/@Length/@legLists,seeds=Min/@legLists},Sort[Transpose[{Partition[lens,Length[lens],1,1],Partition[seeds,Length[lens],1,1],Partition[legLists,Length[lens],1,1]}]][[1,-1]]];
cyclicSort[legLists_]:=Block[{n=Max[Flatten[legLists]],cyclicImages},cyclicImages=standardLegs/@(Join@@(Transpose[Mod[legLists+#-1,n,1]&/@Range[n]]));DeleteDuplicates[cyclicImages]];



(*Using archetypical formulae for all instances of integrands and integrals*)
integrands[legList_List]:=If[Not[legList===standardLegs[legList]],integrands[standardLegs[legList]],Block[{n=Max[Flatten[legList]],type=Min[{Length[#],2}]&/@legList,labelRules=Join[Thread[Rule[p/@{A,B,C,D}[[1;;Length[legList]]],x[#2]-x[#1]&@@@Partition[legList[[All,1]],2,1,1]]]]},labelRules=Join[labelRules,Join[Thread[Rule[{p[a],p[a-1]},{x[Mod[legList[[1,1]]+1,n,1]]-x[Mod[legList[[1,1]],n,1]],x[Mod[legList[[-1,-1]]+1,n,1]]-x[Mod[legList[[-1,-1]],n,1]]}]],If[Length[legList]==2,{},Thread[Rule[{p[c],p[c-1]},{x[Mod[legList[[3,1]]+1,n,1]]-x[Mod[legList[[3,1]],n,1]],x[Mod[legList[[2,-1]]+1,n,1]]-x[Mod[legList[[2,-1]],n,1]]}]]],Thread[Rule[{p[b],p[b-1]},{x[Mod[legList[[2,1]]+1,n,1]]-x[Mod[legList[[2,1]],n,1]],x[Mod[legList[[1,-1]]+1,n,1]]-x[Mod[legList[[1,-1]],n,1]]}]]]];(((((((integrands@@type)/.s[A__]:>sq[p[A]])/.{p[x__]:>Total[p/@{x}]})/.labelRules/.Thread[Rule[{a,b,c,d}[[1;;Length[legList]]],x[ell,#]&/@legList[[All,1]]]]/.x[b_]-x[a_]:>x[a,b])/.{x[a_Integer,b_Integer]:>(Signature[{a,b}]x@@Sort[{a,b}])}/.{x[a_Integer,b_Integer]:>((p@@(Sort[{Range@@(Sort[{a,b}]-{0,1}),Mod[Range@@(Reverse[Sort[{a,b}]]+{0,n-1}),n,1]},Length[#1]<=Length[#2]&][[1]]))*If[Length[Range@@(Sort[{a,b}]-{0,1})]>Length[Mod[Range@@(Reverse[Sort[{a,b}]]+{0,n-1}),n,1]],-1,1])}/.br[x___,-y_,z___]:>-br[x,y,z])/.sq[-p[x___]]:>sq[p[x]]/.{sq[p[x_]]:>0,sq[p[x___]]:>s[x]}/.{p[x___]:>If[(Length[{x}]>n/2)||(Length[{x}]==n/2&&(Min[{x}]>Min[Complement[Range[n],{x}]])),-p@@Complement[Range[n],{x}],p[x]],s[x___]:>If[(Length[{x}]>n/2)||(Length[{x}]==n/2&&(Min[{x}]>Min[Complement[Range[n],{x}]])),s@@Complement[Range[n],{x}],s[x]]}/.{x[y_]:>p@@Range[y-1]})/.{p[x___]:>Total[p/@{x}]})//.{br[x___,-y_,z___]:>-br[x,y,z]}]];
integrals[legList_List]:=If[Not[legList===standardLegs[legList]],integrals[standardLegs[legList]],Block[{n=Max[Flatten[legList]],type=Min[{Length[#],2}]&/@legList,labelRules=Join[Thread[Rule[p/@{A,B,C,D}[[1;;Length[legList]]],x[#2]-x[#1]&@@@Partition[legList[[All,1]],2,1,1]]]]},labelRules=Join[labelRules,Join[Thread[Rule[{p[a],p[a-1]},{x[Mod[legList[[1,1]]+1,n,1]]-x[Mod[legList[[1,1]],n,1]],x[Mod[legList[[-1,-1]]+1,n,1]]-x[Mod[legList[[-1,-1]],n,1]]}]],If[Length[legList]==2,{},Thread[Rule[{p[c],p[c-1]},{x[Mod[legList[[3,1]]+1,n,1]]-x[Mod[legList[[3,1]],n,1]],x[Mod[legList[[2,-1]]+1,n,1]]-x[Mod[legList[[2,-1]],n,1]]}]]],Thread[Rule[{p[b],p[b-1]},{x[Mod[legList[[2,1]]+1,n,1]]-x[Mod[legList[[2,1]],n,1]],x[Mod[legList[[1,-1]]+1,n,1]]-x[Mod[legList[[1,-1]],n,1]]}]]]];(((((integrals@@type)/.s[A__]:>sq[p[A]])/.{p[x__]:>Total[p/@{x}]})/.labelRules/.Thread[Rule[{a,b,c,d}[[1;;Length[legList]]],x[ell,#]&/@legList[[All,1]]]]/.x[b_]-x[a_]:>x[a,b])/.{x[a_Integer,b_Integer]:>(Signature[{a,b}]x@@Sort[{a,b}])}/.{x[a_Integer,b_Integer]:>((p@@(Sort[{Range@@(Sort[{a,b}]-{0,1}),Mod[Range@@(Reverse[Sort[{a,b}]]+{0,n-1}),n,1]},Length[#1]<=Length[#2]&][[1]]))*If[Length[Range@@(Sort[{a,b}]-{0,1})]>Length[Mod[Range@@(Reverse[Sort[{a,b}]]+{0,n-1}),n,1]],-1,1])}/.br[x___,-y_,z___]:>-br[x,y,z])/.sq[-p[x___]]:>sq[p[x]]/.{sq[p[x_]]:>0,sq[p[x___]]:>s[x]}/.{p[x___]:>If[(Length[{x}]>n/2)||(Length[{x}]==n/2&&(Min[{x}]>Min[Complement[Range[n],{x}]])),-p@@Complement[Range[n],{x}],p[x]],s[x___]:>If[(Length[{x}]>n/2)||(Length[{x}]==n/2&&(Min[{x}]>Min[Complement[Range[n],{x}]])),s@@Complement[Range[n],{x}],s[x]]}//.{br[x___,-y_,z___]:>-br[x,y,z]}]];

(*conversion to standard formulae*)
toAnalyticIntegrands={int[no_][legs_]:>integrands[legs][[no]]};
toAnalyticIntegrals={int[no_][legs_]:>integrals[legs][[no]]};



(*leg ranges for boxes, bubbles, and triangles*)

legLists[n_,p_]:=legLists[n,p]=Block[{topSeeds=cyclicSort@((Mod[Range[#1,If[#2<#1,n,0]+#2-1],n,1]&@@@Partition[#,2,1,1])&/@Subsets[Range[n],{p}])},topSeeds=Gather[topSeeds,Function[{a},Min[{Length[a],2}]]/@#1===Function[{a},Min[{Length[a],2}]]/@#2&];If[p==4,Sort[topSeeds,Length[#1[[1,3]]]<=Length[#2[[1,3]]]&],topSeeds]];
legLists[n_]:=(legLists[n,#]&/@{4,3,2});



(*symbolic and explicit bases*)
abstractBasis[n_,p_:2]:=Which[p===2,Join[Join@@({int[1][#],int[2][#]}&/@((Join@@legLists[n,4]))),Join@@({int[1][#],int[2][#],int[3][#]}&/@((Join@@legLists[n,3]))),Join@@({int[1][#]}&/@((Join@@legLists[n,2])))],p===3,Join[Join@@({int[1][#],int[2][#]}&/@((Join@@legLists[n,4]))),Join@@({int[1][#]}&/@((Join@@legLists[n,3]))),Join@@({int[1][#]}&/@((Join@@legLists[n,2])))]];
completeIntegrandBasis[n_,p_:2]:=(abstractBasis[n,p]/.toAnalyticIntegrands);

(*partial basis removes the square-root-containing integrands (not relevant for MHV) *)
partialBasis[n_]:=Join[If[n===4,{int[2][{{1},{2},{3},{4}}]},{}],Join[int[1][#]&/@(Join@@PadRight[legLists[n,4],4,{{}}][[1;;2]]),Join@@({int[1][#],int[2][#],int[3][#]}&/@(PadRight[legLists[n,3],4,{{}}][[1]])),Join@@({int[1][#],int[2][#],int[3][#]}&/@(PadRight[legLists[n,3],4,{{}}][[2]])),int[1][#]&/@(Join@@PadRight[legLists[n,2],4,{{}}][[1;;2]])]];



(*Reference chiral box formula for sYM MHV amplitude*)
symMHVAmplitudeTerms[n_]:=Block[{tme=Join@@PadRight[legLists[n,4],4,{{}}][[1;;2]],omT=legLists[n,3][[1]],out},out=Join[Join[If[n===4,{{int[2][{{1},{2},{3},{4}}],1}},{}],({int[1][#],1}&/@tme)],({int[1][#],-1}&/@omT)];If[n===4,out[[DeleteDuplicates[Join[{2,1},Range[Length[out]]]]]],out]];

(*Abstract integrand/integral terms for n-point MHV amplitudes in N=nSYM sYM with IJ={i,j}*)

ymMHVAmplitudeTerms[nSym_:1][n_Integer,ij_List:{1,2}]:=Block[{tme=Join@@PadRight[legLists[n,4],4,{{}}][[1;;2]],omT=legLists[n,3][[1]],tmT=Join@@PadRight[legLists[n,3],3,{{}}][[2;;2]],tmB=legLists[n,2][[2]],zmB=legLists[n,2][[1]],neq4,corrections},neq4=symMHVAmplitudeTerms[n];corrections=If[nSym==3,{},Join[
Function[{legs},Block[{a=legs[[1,1]],c=legs[[3,1]],i=Intersection[ij,legs[[2]]][[1]],j=Intersection[ij,legs[[4]]][[1]],phi},(*phi=ab[a,j]ab[i,c]/(ab[a,c]ab[i,j]);*)phi=ab[a,i]ab[c,j]/(ab[a,c]ab[i,j]);{int[If[n==4&&Not[legs[[1,1]]==1],2,1]][If[n==4&&Not[legs[[1,1]]==1],RotateLeft[legs],legs]],If[n==4&&Not[legs[[1,1]]==1],1,1](4-nSym)phi(phi-1)}]]/@Select[Join[tme,If[n==4,RotateRight/@tme,{}]],Length[Intersection[Join@@#[[{1,3}]],ij]]==0&&Length[Intersection[#[[2]],ij]]==1&],
Function[{legs},Block[{i=Intersection[ij,legs[[2]]][[1]],j=Intersection[ij,legs[[3]]][[1]],a=legs[[1,1]],am1=legs[[-1,-1]],c=legs[[-1,1]]},{int[2][legs],(4-nSym) (ab[i,c]ab[j,a])/(ab[i,j]ab[c,a]) (ab[i,del]ab[j,a])/(ab[i,j]ab[del,a]) (1-br[p@a,del]/br[p@i,del])}]]/@Select[omT,Length[Intersection[#[[2]],ij]]==1&&Length[Intersection[#[[1]],ij]]==0&],
Function[{legs},Block[{i=Intersection[ij,legs[[1]]][[1]],j=Intersection[ij,legs[[3]]][[1]],c=legs[[-1,1]],b=legs[[2,1]],im1=legs[[-1,-1]]},{int[3][legs],(4-nSym) (ab[b,j]ab[i,del])/(ab[i,j]ab[b,del]) (ab[b,j]ab[i,im1])/(ab[i,j]ab[b,im1]) (1-br[p@b,del]/br[p@i,del])}]]/@Select[omT,Length[Intersection[#[[1]],ij]]==1&&Length[Intersection[#[[2]],ij]]==0&],
Function[{legs},Block[{A=p@@legs[[1]],b=legs[[2,1]],B=p@@legs[[2]],C=p@@legs[[3]],i=Intersection[ij,legs[[2]]][[1]],j=Intersection[ij,legs[[3]]][[1]],a=legs[[1,1]],c=legs[[3,1]],am1=legs[[-1,-1]],cm1=legs[[2,-1]]},{int[2][legs],(4-nSym) 1 /2 (br[A,del]ab[cm1,c])/(asb[a,B,del]ab[del,a]ab[cm1,a]ab[c,a]) Power[ab[i,a]ab[j,a]/ab[i,j],2]}]]/@Select[tmT,Length[Intersection[#[[1]],ij]]==0&&Length[Intersection[#[[2]],ij]]==1&],
Function[{legs},Block[{am1=legs[[2,-1]],A=p@@legs[[1]],a=legs[[1,1]],bm1=legs[[1,-1]],b=legs[[2,1]],i=Intersection[legs[[1]],ij][[1]],j=Intersection[legs[[2]],ij][[1]]},{int[1][legs],(4-nSym)(-((ab[am1,a]ab[i,del])/(ab[am1,i]ab[a,del])) (ab[bm1,b]ab[j,del])/(ab[bm1,j]ab[b,del]) (ab[bm1,j]ab[del,i])/(ab[bm1,del]ab[j,i]) (ab[am1,i]ab[del,j])/(ab[am1,del]ab[i,j]) ((br[p@am1,p@i,A,del]br[p@b,p@i,A,del]br[p@a,p@j,A,del] br[p@bm1,p@j,A,del])/(br[p@i,p@am1,A,del] br[p@j,p@a,A,del] br[p@j,p@bm1,A,del] br[p@i,p@b,A,del])+1))}]]/@Select[tmB,Length[Intersection[#[[1]],ij]]==1&],
{int[1][legs],-2(4-nSym)}&/@zmB
]];{#[[1,1]],Total[#[[All,2]]]}&/@Gather[Join[neq4,corrections],#1[[1]]===#2[[1]]&]];


divParts2[exprn_]:=Coefficient[Expand[(exprn/.toAnalyticIntegrals/.{log[x_/\[Mu]^2]:>log[x]-log[\[Mu]^2]})],1/\[Epsilon]^2](1/\[Epsilon]^2+1/2 log[\[Mu]^2]^2+log[\[Mu]^2]/\[Epsilon]);
divParts1[exprn_]:=Block[{div2Removed=Expand[(exprn/.toAnalyticIntegrals/.{log[x_/\[Mu]^2]:>log[x]-log[\[Mu]^2]})-divParts2[exprn]],almost},almost=Coefficient[Expand[div2Removed],1/\[Epsilon]](1/\[Epsilon]+2+log[\[Mu]^2]);almost+(Coefficient[Expand[div2Removed-almost],log[\[Mu]^2]]log[\[Mu]^2])];
finiteParts[exprn_]:=Block[{div21Removed=Expand[(exprn/.toAnalyticIntegrals/.{log[x_/\[Mu]^2]:>log[x]-log[\[Mu]^2]})-divParts2[exprn]-divParts1[exprn]]},div21Removed];

symMHVAmplitudeIntegral[nSym_:1][n_,ij_]:=Block[{divParts={n(1/\[Epsilon]^2+log[\[Mu]^2]/\[Epsilon]+1/2 log[\[Mu]^2]^2),((4-nSym)-log[Times@@s@@@Partition[Range[n],2,1,1]])(2+1/\[Epsilon]+log[\[Mu]^2])},finite=Expand[((finiteParts[Total[Times@@@ymMHVAmplitudeTerms[nSym][n,ij]]]/.log[x_]^2:>log2[x])/.log[x_/y_]:>log[x]-log[y])],pieces},pieces=DeleteDuplicates[Cases[finite,#[x_],{0,\[Infinity]}]]&/@{Li,log2,log};Join[divParts,(Total/@(((# Coefficient[finite,#]&/@#&/@pieces)/.log2[x_]:>log[x]^2)))]];


==> anc/one_loop_n_leq_4_MHV_amplitudes_walkthrough.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[      5033,        150]
NotebookOptionsPosition[      4285,        130]
NotebookOutlinePosition[      4678,        146]
CellTagsIndexPosition[      4635,        143]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 StyleBox["Demonstration notebook for:",
  FontSize->18,
  FontWeight->"Bold"],
 StyleBox["\n    \[OpenCurlyDoubleQuote]",
  FontSize->18],
 StyleBox["Integrands of Less-Supersymmetric Yang-Mills at One Loop",
  FontSize->18,
  FontSlant->"Italic"],
 StyleBox["\[CloseCurlyDoubleQuote]\n        by Jacob L. Bourjaily, Enrico \
Herrmann, Cameron Langer, \n        Kokkimidis Patatoukos, Jaroslav Trnka, \
and Minshan Zheng\n             [arXiv:2112.nnnnn].",
  FontSize->18]
}], "Text",
 CellChangeTimes->{{3.777388930572353*^9, 3.777388995324181*^9}, {
   3.783298190216969*^9, 3.783298193661957*^9}, 3.783298229414597*^9, {
   3.831287874657819*^9, 3.831287874842313*^9}, {3.847277092027956*^9, 
   3.8472771183377447`*^9}, {3.847791524657251*^9, 
   3.84779154421906*^9}},ExpressionUUID->"e908a9fc-b05a-4ad7-9b52-\
9e82f8fe2b8d"],

Cell[TextData[{
 StyleBox["This notebook ",
  FontSize->18],
 StyleBox["demonstrates",
  FontSize->18,
  FontSlant->"Italic"],
 StyleBox[" many of the ancillary tools and functions defined to facilitate \
\[LineSeparator]working with the raw data provided in the (plaintext) file \
\[OpenCurlyDoubleQuote]",
  FontSize->18],
 StyleBox["one_loop_bubble_basis_data.m",
  FontSize->18,
  FontWeight->"Bold"],
 StyleBox["\[CloseCurlyDoubleQuote], \nmaking use of the Mathematica code \
provided in the file \[OpenCurlyDoubleQuote]",
  FontSize->18],
 StyleBox["one_loop_bubble_basis_tools.m",
  FontSize->18,
  FontWeight->"Bold"],
 StyleBox["\[CloseCurlyDoubleQuote].\n\[LineSeparator]",
  FontSize->18],
 StyleBox["Provided this notebook is in the same directory as the files \
above, all the relevant code ",
  FontSize->18,
  FontSlant->"Italic"],
 StyleBox["and",
  FontSize->18,
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[" data are loaded as follows:",
  FontSize->18,
  FontSlant->"Italic"]
}], "Text",
 CellChangeTimes->{{3.777388999895351*^9, 3.77738911488581*^9}, {
   3.777389601311026*^9, 3.7773896304124393`*^9}, {3.777400251265772*^9, 
   3.777400251597776*^9}, {3.7832981709911757`*^9, 3.7832981976401873`*^9}, {
   3.8312878726927357`*^9, 3.8312878823546667`*^9}, {3.8472771272845497`*^9, 
   3.8472772521282997`*^9}, 3.8472820496949167`*^9, {3.847791635788981*^9, 
   3.847791652639071*^9}},ExpressionUUID->"fbf67d73-5dee-4252-9ef2-\
a54aa289618f"],

Cell[CellGroupData[{

Cell["Loading the raw data and a useful codebase of tools", "Section",
 CellChangeTimes->{{3.8472772538298473`*^9, 3.847277263082405*^9}, {
  3.8477916873674793`*^9, 
  3.847791703343788*^9}},ExpressionUUID->"cca2cba3-366c-4421-9201-\
48371deb7531"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}], "\n", 
 RowBox[{"<<", "one_loop_bubble_basis_tools.m"}]}], "Code",
 CellChangeTimes->{{3.8472772652021513`*^9, 3.847277275087122*^9}, {
  3.847791663446517*^9, 3.847791669413663*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"926931fd-4e2f-4097-a118-121e70c7347e"],

Cell[TextData[{
 StyleBox["Nota bene: ",
  FontSize->18,
  FontWeight->"Bold"],
 StyleBox["this file ",
  FontSize->18],
 StyleBox["automatically ",
  FontSize->18,
  FontSlant->"Italic"],
 StyleBox["loads all the ",
  FontSize->18],
 StyleBox["data",
  FontSize->18,
  FontWeight->"Bold"],
 StyleBox[" stored in \[OpenCurlyDoubleQuote]",
  FontSize->18],
 StyleBox["one_loop_bubble_basis",
  FontSize->18,
  FontWeight->"Bold"],
 StyleBox["_data.m",
  FontSize->18,
  FontWeight->"Bold"],
 StyleBox["\[CloseCurlyDoubleQuote]",
  FontSize->18]
}], "Text",
 CellChangeTimes->{{3.847277296304006*^9, 3.8472773264852123`*^9}, {
  3.8477916734295*^9, 
  3.847791680236741*^9}},ExpressionUUID->"280751d8-80df-4b3b-81c9-\
26ceb5a3d8ae"]
}, Open  ]]
},
WindowSize->{808, 911},
WindowMargins->{{12, Automatic}, {Automatic, 24}},
FrontEndVersion->"12.3 for Mac OS X x86 (64-bit) (June 19, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"c083d862-266b-45d5-b1db-2db20460b049"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 847, 19, 142, "Text",ExpressionUUID->"e908a9fc-b05a-4ad7-9b52-9e82f8fe2b8d"],
Cell[1408, 41, 1475, 39, 168, "Text",ExpressionUUID->"fbf67d73-5dee-4252-9ef2-a54aa289618f"],
Cell[CellGroupData[{
Cell[2908, 84, 249, 4, 67, "Section",ExpressionUUID->"cca2cba3-366c-4421-9201-48371deb7531"],
Cell[3160, 90, 376, 7, 72, "Code",ExpressionUUID->"926931fd-4e2f-4097-a118-121e70c7347e"],
Cell[3539, 99, 730, 28, 64, "Text",ExpressionUUID->"280751d8-80df-4b3b-81c9-26ceb5a3d8ae"]
}, Open  ]]
}
]
*)


